MORTIS: Quadrature-compatible cofactor gauges and optimal material margins in finite elasticity

We develop a discrete design theory for cofactor reference forms that preserve the complete finite-element elasticity tangent. A fixed continuous potential generates the coefficient, while the variation space and quadrature determine compatibility. We classify the exact local potential spaces for all-order tensor elements, anisotropic spaces, cubic serendipity and quadratic tetrahedra. At a stress-free Mooney-Rivlin state with a common positive material-coefficient sum, a convex loss expresses the attainable quadrature-point material margin. The optimum is attained; under stated space and sampling assumptions, its ideal value is attained precisely when the physical identity potential is compatible. A conforming fixed-candidate example proves a strict margin loss, linear in curvature amplitude and uniform in cell size, under displacement enrichment. Explicit positive candidates accompany this restriction. A Gram identity gives the sharp constant-coefficient defect at a prescribed margin in the stated norm. Compatible and reference-defect-corrected forms retain the original tangent through a deformation-independent external-boundary Hessian; equal potential traces give equal exact assembled gauges. Quadratic tensor geometry admits a stress-free physical coercivity bound uniform in mesh size and displacement order under explicit material, shape, quadrature and boundary assumptions. Certified curved tetrahedral shear families with zero recovered cell pressure establish finite-deformation regimes, while a loaded pressure-curvature counterexample identifies their limitation. The theory and observations distinguish local exactness, material certificates, complete-reference coercivity and unchanged equations.

==> anc/README.md <==
# Non-aligned positive-core certificate

This standalone supplement verifies the explicit mesh, rational
material certificate, and reference-only matrix inequality in
MORTIS's compatible-reference construction in finite elasticity.
It contains controlled mathematical inputs only, with no physical sparse
arrays or proprietary native code.

Use Python 3.11 or newer with NumPy, SciPy, and mpmath. The recorded
environment is Python 3.13.15, NumPy 2.5.2, SciPy 1.18.0, mpmath 1.4.1.
From an extracted directory, run on one CPU core:

    OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 taskset -c 0 python verify_core_certificate.py --output NEW

NEW must not already exist. The verifier checks the specified quarter-grid
mesh and all 27 exact rational reference coordinates, reconstructs the
five rational Bernstein coefficient matrices and their LDL pivots,
then rebuilds the geometry matrix enclosure and its congruence certificate.
The latter uses exact promoted binary64 geometry, ideal Q4 points enclosed
at 60 decimal digits, and outward-rounded binary64 matrix products.
The floating Cholesky factor only proposes an invertible triangular
congruence. The outward row bounds establish positivity.

The original matrix enclosure and exact-binary64 transform are retained in
retained_matrix_certificate.npz. Material routines are copied verbatim from
their research owners, listed in package.json. The geometry verifier can
also run separately with --geometry geometry.npz.

This is a prepared mathematical proof supplement, separate from the full
reproduction package. It makes no claim of public release, performs no
upload or submission, and selects no license.

The verifier requires the included exact geometry. Its material, interval
assembly and positivity-certificate arithmetic are unchanged from the
preserved certificate.


==> anc/aligned-shear.json <==
{
  "jet_normal_form": {
    "edge_order": [
      "01",
      "12",
      "20",
      "03",
      "13",
      "23"
    ],
    "opposite_pairs": [
      [
        0,
        5
      ],
      [
        1,
        3
      ],
      [
        2,
        4
      ]
    ],
    "exact_tensor_entries_checked": 5832,
    "maximum_tensor_difference": 0,
    "centered_vertex_plus_matrices": [
      [
        [
          2,
          0,
          0
        ],
        [
          0,
          0,
          2
        ],
        [
          0,
          2,
          0
        ]
      ],
      [
        [
          -2,
          -2,
          -2
        ],
        [
          0,
          2,
          0
        ],
        [
          0,
          0,
          2
        ]
      ],
      [
        [
          0,
          0,
          2
        ],
        [
          2,
          0,
          0
        ],
        [
          -2,
          -2,
          -2
        ]
      ],
      [
        [
          0,
          2,
          0
        ],
        [
          -2,
          -2,
          -2
        ],
        [
          2,
          0,
          0
        ]
      ]
    ],
    "centered_vertex_minus_matrices": [
      [
        [
          2,
          1,
          1
        ],
        [
          -1,
          -1,
          -2
        ],
        [
          1,
          2,
          1
        ]
      ],
      [
        [
          -2,
          -1,
          -1
        ],
        [
          -1,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ],
      [
        [
          0,
          1,
          -1
        ],
        [
          1,
          -1,
          0
        ],
        [
          -1,
          -2,
          -1
        ]
      ],
      [
        [
          0,
          -1,
          1
        ],
        [
          1,
          1,
          2
        ],
        [
          -1,
          0,
          1
        ]
      ]
    ],
    "mixed_cofactor_sums_exactly_zero": true,
    "cubic_over_c4": "-32 det(P)+16 det(M), columns are opposite sums/differences",
    "gram_over_4096": "5 I_18+3 opposite_edge_permutation",
    "squared_singular_values_without_c4": [
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768
    ],
    "rank_exact": 18,
    "integer_cubic_examples": 32
  },
  "fixed_shear_chart": {
    "base_deformation": [
      "2",
      "2",
      "1/4"
    ],
    "shear_entry": [
      0,
      1
    ],
    "shear_interval": [
      "-1/4",
      "1/4"
    ],
    "c2_over_c1": "1",
    "constant_cofactor_coefficient": [
      "191/4",
      "191/4",
      "0"
    ],
    "metric": "A1 at the fixed diagonal base",
    "proposed_lower_margin": "1/5",
    "observed_sample_minima": [
      0.22410467063281,
      0.2890167680676424,
      0.3274541973997305,
      0.2890167680676424,
      0.22410467063281
    ],
    "matrix_polynomial_degree": 4,
    "bernstein_certificates": [
      {
        "positive": true,
        "pivots": [
          "6571/11520",
          "437199/262840",
          "48/5",
          "5853255523/5969223680",
          "1562178416193/2996866827776",
          "2309/240",
          "173517199/94576640",
          "361299837249/444204029440",
          "38916385448993/756910134360"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "11/20",
          "24063/14080",
          "48/5",
          "399775721401/425788047360",
          "490754683601/913773077488",
          "9191/960",
          "130255179/26890240",
          "100639381035049/18673382461440",
          "85450641366251/647149033320"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "18773/34560",
          "69/40",
          "48/5",
          "682313/737280",
          "2606415/4805888",
          "1147/120",
          "1437031/245760",
          "4311093/734080",
          "653337/4120"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "11/20",
          "24063/14080",
          "48/5",
          "399775721401/425788047360",
          "490754683601/913773077488",
          "9191/960",
          "130255179/26890240",
          "100639381035049/18673382461440",
          "85450641366251/647149033320"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "6571/11520",
          "437199/262840",
          "48/5",
          "5853255523/5969223680",
          "1562178416193/2996866827776",
          "2309/240",
          "173517199/94576640",
          "361299837249/444204029440",
          "38916385448993/756910134360"
        ]
      }
    ],
    "uniform_positive_lower_bound_certified": true,
    "exact_interpolation_crosschecks": 2
  },
  "conformal_identity_checks": [
    {
      "ratio": "0",
      "exact_rest_gauge_identity": true
    },
    {
      "ratio": "1",
      "exact_rest_gauge_identity": true
    },
    {
      "ratio": "4",
      "exact_rest_gauge_identity": true
    }
  ],
  "scope": "exact polynomial and pointwise certificates; assembly is a separate experiment"
}


==> anc/distortion_witness.json <==
{
  "lower_bound": 0.5981938267111985,
  "cell": 34,
  "quadrature_point": 0,
  "integer_vector": [
    -1,
    1,
    0
  ],
  "numerator_vector_lower": [
    -0.5044078169100755,
    0.6764842469796493,
    0.06011261480901921
  ],
  "numerator_vector_upper": [
    -0.5044078169100621,
    0.6764842469796555,
    0.06011261480903635
  ],
  "exact_denominator_squared": 2
}


==> anc/geometry_definition.json <==
{
  "denominator": 36028797018963968,
  "interior_coordinates": [
    {
      "quarter_grid_index": [
        1,
        1,
        1
      ],
      "reference_first_coordinate_numerator": 9105314122432956
    },
    {
      "quarter_grid_index": [
        1,
        1,
        2
      ],
      "reference_first_coordinate_numerator": 12049108527703530
    },
    {
      "quarter_grid_index": [
        1,
        1,
        3
      ],
      "reference_first_coordinate_numerator": 7623885483807398
    },
    {
      "quarter_grid_index": [
        1,
        2,
        1
      ],
      "reference_first_coordinate_numerator": 10316193290055142
    },
    {
      "quarter_grid_index": [
        1,
        2,
        2
      ],
      "reference_first_coordinate_numerator": 8671466383741623
    },
    {
      "quarter_grid_index": [
        1,
        2,
        3
      ],
      "reference_first_coordinate_numerator": 11123479124564504
    },
    {
      "quarter_grid_index": [
        1,
        3,
        1
      ],
      "reference_first_coordinate_numerator": 11432525502845932
    },
    {
      "quarter_grid_index": [
        1,
        3,
        2
      ],
      "reference_first_coordinate_numerator": 7213745460801190
    },
    {
      "quarter_grid_index": [
        1,
        3,
        3
      ],
      "reference_first_coordinate_numerator": 9189194271142126
    },
    {
      "quarter_grid_index": [
        2,
        1,
        1
      ],
      "reference_first_coordinate_numerator": 17060509236021852
    },
    {
      "quarter_grid_index": [
        2,
        1,
        2
      ],
      "reference_first_coordinate_numerator": 17816379473272022
    },
    {
      "quarter_grid_index": [
        2,
        1,
        3
      ],
      "reference_first_coordinate_numerator": 19502005720601204
    },
    {
      "quarter_grid_index": [
        2,
        2,
        1
      ],
      "reference_first_coordinate_numerator": 16881392942710108
    },
    {
      "quarter_grid_index": [
        2,
        2,
        2
      ],
      "reference_first_coordinate_numerator": 16989823806708642
    },
    {
      "quarter_grid_index": [
        2,
        2,
        3
      ],
      "reference_first_coordinate_numerator": 19221453749166012
    },
    {
      "quarter_grid_index": [
        2,
        3,
        1
      ],
      "reference_first_coordinate_numerator": 17898559407134226
    },
    {
      "quarter_grid_index": [
        2,
        3,
        2
      ],
      "reference_first_coordinate_numerator": 18134896708814432
    },
    {
      "quarter_grid_index": [
        2,
        3,
        3
      ],
      "reference_first_coordinate_numerator": 18086850943127236
    },
    {
      "quarter_grid_index": [
        3,
        1,
        1
      ],
      "reference_first_coordinate_numerator": 28356459511241252
    },
    {
      "quarter_grid_index": [
        3,
        1,
        2
      ],
      "reference_first_coordinate_numerator": 27203240556309152
    },
    {
      "quarter_grid_index": [
        3,
        1,
        3
      ],
      "reference_first_coordinate_numerator": 26157924656613804
    },
    {
      "quarter_grid_index": [
        3,
        2,
        1
      ],
      "reference_first_coordinate_numerator": 27515618967020928
    },
    {
      "quarter_grid_index": [
        3,
        2,
        2
      ],
      "reference_first_coordinate_numerator": 24586724701378688
    },
    {
      "quarter_grid_index": [
        3,
        2,
        3
      ],
      "reference_first_coordinate_numerator": 24175413339273560
    },
    {
      "quarter_grid_index": [
        3,
        3,
        1
      ],
      "reference_first_coordinate_numerator": 29511977488033696
    },
    {
      "quarter_grid_index": [
        3,
        3,
        2
      ],
      "reference_first_coordinate_numerator": 27423007014701600
    },
    {
      "quarter_grid_index": [
        3,
        3,
        3
      ],
      "reference_first_coordinate_numerator": 27280126714252592
    }
  ]
}


==> anc/independent_checks.json <==
{
  "exact_flux_checks": [
    {
      "seed": 31,
      "cells": 2,
      "volume_bilinear": "-113/5",
      "boundary_bilinear": "-113/5",
      "interior_face_sum": "0",
      "exact_equality": true
    },
    {
      "seed": 32,
      "cells": 2,
      "volume_bilinear": "-152/15",
      "boundary_bilinear": "-152/15",
      "interior_face_sum": "0",
      "exact_equality": true
    },
    {
      "seed": 33,
      "cells": 48,
      "volume_bilinear": "-352/5",
      "boundary_bilinear": "-352/5",
      "interior_face_sum": "0",
      "exact_equality": true
    }
  ],
  "boundary_gauge_comparisons": [
    {
      "geometry": 0,
      "compatible_vs_constant_corrected_relative": 6.104238353088539e-16
    },
    {
      "geometry": 1,
      "compatible_vs_constant_corrected_relative": 0.01107446468939822
    },
    {
      "geometry": 2,
      "compatible_vs_constant_corrected_relative": 0.022155898141505807
    },
    {
      "geometry": 3,
      "compatible_vs_constant_corrected_relative": 0.044323375069619725
    },
    {
      "geometry": 4,
      "compatible_vs_constant_corrected_relative": 0.07752491558606489
    }
  ],
  "complete_energy_checks": [
    {
      "profile": "identity",
      "bulk": 0.0,
      "seed": 115,
      "independent_80_digit_bilinear": "-1.693709122820660276837128037983137561978222585839025103731126917240853",
      "assembled_float_bilinear": -1.6937091228206553,
      "scaled_error": 2.9190410940144828e-15
    },
    {
      "profile": "identity",
      "bulk": 1000.0,
      "seed": 115,
      "independent_80_digit_bilinear": "252.0386556220182083987511558493029303720874359263524337046043309023314",
      "assembled_float_bilinear": 252.03865562201776,
      "scaled_error": 1.792017317544503e-15
    },
    {
      "profile": "shear",
      "bulk": 0.0,
      "seed": 115,
      "independent_80_digit_bilinear": "-1.688527335061270094975759698089972652313759735531220010391803892942149",
      "assembled_float_bilinear": -1.688527335061266,
      "scaled_error": 2.451907410214213e-15
    },
    {
      "profile": "shear",
      "bulk": 1000.0,
      "seed": 115,
      "independent_80_digit_bilinear": "208.9192339714437184893766842263336111312615716209682083329499029866633",
      "assembled_float_bilinear": 208.91923397144348,
      "scaled_error": 1.1645903161926782e-15
    },
    {
      "profile": "finite_chart",
      "bulk": 0.0,
      "seed": 115,
      "independent_80_digit_bilinear": "16.33276077454849234584905615987296134300449759563833351583713373725509",
      "assembled_float_bilinear": 16.33276077454823,
      "scaled_error": 1.6038863607356472e-14
    },
    {
      "profile": "finite_chart",
      "bulk": 1000.0,
      "seed": 115,
      "independent_80_digit_bilinear": "179.8679524588078676204859465749828319667205893395475869027234167159392",
      "assembled_float_bilinear": 179.8679524588067,
      "scaled_error": 6.4222870595523524e-15
    }
  ],
  "all_exact_flux_checks_passed": true,
  "maximum_complete_energy_scaled_error": 1.6038863607356472e-14
}


==> anc/interval_geometry_core_certificate.py <==
"""Verify a reference-only positive-core inequality by outward enclosures.

Reference coordinates are exact promoted binary64 values. High-precision
interval arithmetic encloses the ideal Q4 metric and the centered cubic
defect. Binary64 outward-rounded products then verify a congruence using
Gershgorin's theorem. The floating Cholesky factor only proposes an
invertible congruence; it is not the sign authority.
"""
from __future__ import annotations

import argparse
from fractions import Fraction as F
import json
from pathlib import Path
import time

import mpmath as mp
import numpy as np
import scipy.linalg as la


EDGES = ((0,1),(1,2),(2,0),(0,3),(1,3),(2,3))
G = ((-1,-1,-1),(1,0,0),(0,1,0),(0,0,1))


def interval(value):
    value = F(value)
    return mp.iv.mpf(value.numerator)/mp.iv.mpf(value.denominator)


def gradients(lam):
    corner = [[(4*lam[a]-1)*G[a][j] for j in range(3)] for a in range(4)]
    return corner+[[4*(lam[a]*G[b][j]+lam[b]*G[a][j]) for j in range(3)]
                   for a,b in EDGES]


def det(a):
    return (a[0][0]*(a[1][1]*a[2][2]-a[1][2]*a[2][1])
            -a[0][1]*(a[1][0]*a[2][2]-a[1][2]*a[2][0])
            +a[0][2]*(a[1][0]*a[2][1]-a[1][1]*a[2][0]))


def inverse(a, determinant):
    cofactor = []
    for i in range(3):
        row = []
        for j in range(3):
            rows = [k for k in range(3) if k != i]
            cols = [k for k in range(3) if k != j]
            row.append(((-1)**(i+j))*(a[rows[0]][cols[0]]*a[rows[1]][cols[1]]
                                      -a[rows[0]][cols[1]]*a[rows[1]][cols[0]]))
        cofactor.append(row)
    return [[cofactor[j][i]/determinant for j in range(3)] for i in range(3)]


def float_bounds(value):
    lo = float(mp.mpf(value._mpi_[0]))
    hi = float(mp.mpf(value._mpi_[1]))
    return np.nextafter(lo, -np.inf), np.nextafter(hi, np.inf)


def fixed_times_interval(a, blo, bhi):
    """Enclose A B with A exact binary64 and B entrywise enclosed."""
    low = np.zeros((a.shape[0], blo.shape[1]), dtype=np.float64)
    high = np.zeros_like(low)
    with np.errstate(over="raise", invalid="raise"):
        for k in range(a.shape[1]):
            x = a[:, k, None]
            p = x*blo[None, k, :]
            q = x*bhi[None, k, :]
            lower = np.nextafter(np.minimum(p,q), -np.inf)
            upper = np.nextafter(np.maximum(p,q), np.inf)
            low = np.nextafter(low+lower, -np.inf)
            high = np.nextafter(high+upper, np.inf)
    return low, high


def certify_congruence(low, high):
    middle = low/2+high/2
    cholesky = la.cholesky(middle, lower=True)
    transform = la.solve_triangular(cholesky, np.eye(len(low)), lower=True)
    if np.any(np.triu(transform,1)) or np.any(np.diag(transform)==0):
        raise RuntimeError("The proposed exact-binary64 congruence is not invertible triangular")
    left_low, left_high = fixed_times_interval(transform, low, high)
    # (Y S Y^T)^T = Y (Y S)^T, using S=S^T exactly.
    result_low, result_high = fixed_times_interval(transform, left_low.T, left_high.T)
    radius = np.zeros(len(low))
    for k in range(len(low)):
        term = np.maximum(np.abs(result_low[:,k]), np.abs(result_high[:,k]))
        term[k] = 0.
        radius = np.nextafter(radius+term, np.inf)
    margins = np.nextafter(np.diag(result_low)-radius, -np.inf)
    return {
        "positive_definite_certified": bool(np.min(margins)>0),
        "minimum_congruence_gershgorin_lower_margin": float(np.min(margins)),
        "maximum_input_interval_width": float(np.max(high-low)),
        "congruence_inverse_maximum_absolute_entry": float(np.max(np.abs(transform))),
        "congruence_uses_exact_binary64_triangular_matrix": True,
        "row_margins": margins.tolist(),
    }, transform


def run(output, amplitude, margin, constraint, geometry_path=None):
    output.mkdir(parents=True, exist_ok=False)
    started = time.perf_counter()
    mp.mp.dps = 80
    mp.iv.dps = 60
    if geometry_path is None:
        raise ValueError("Supply the included geometry.npz with --geometry")
    geometry = np.load(geometry_path,allow_pickle=False)
    nodes, cells, reference = geometry["nodes"],geometry["cells"],geometry["reference"]
    boundary = np.any((nodes==0)|(nodes==1),axis=1)
    if (not np.array_equal(nodes[:,1:],reference[:,1:])
            or not np.array_equal(nodes[boundary],reference[boundary])):
        raise ValueError("The certificate requires the declared one-component, fixed-boundary geometry")
    np.savez_compressed(output/"exact_binary64_geometry.npz",
                        nodes=nodes,cells=cells,reference=reference)
    clamped = boundary if constraint=="full" else nodes[:,0]==0
    free = (3*np.flatnonzero(~clamped)[:,None]+np.arange(3)).reshape(-1)
    lookup = {int(value): i for i,value in enumerate(free)}
    size = len(free)
    zero = interval(0)
    form = [[zero for _ in range(size)] for _ in range(size)]
    defect = [[zero for _ in range(size)] for _ in range(size)]
    root = mp.iv.sqrt(5)
    a,b = (5+3*root)/20, (5-root)/20
    points = [[a if i==j else b for i in range(4)] for j in range(4)]
    weight = interval(F(1,24))
    c4 = (3*root-5)/1800
    stretch = (F(2),F(2),F(1,4))
    cof = (F(1,2),F(1,2),F(4))
    invariant = sum(x*x for x in stretch)
    normal = [[interval(-F(4,3)*(stretch[i]*cof[j]+cof[i]*stretch[j])
                        +F(10,9)*invariant*cof[i]*cof[j])
               for j in range(3)] for i in range(3)]
    center_grad = gradients([F(1,4)]*4)
    vertex_grad = [gradients([F(i==j) for i in range(4)]) for j in range(4)]
    centered = [[[vertex_grad[v][n][j]-center_grad[n][j] for j in range(3)]
                 for n in range(10)] for v in range(4)]
    coefficient = (F(191,4),F(191,4),F(0))
    minimum_vertex = None
    for cell_index,cell in enumerate(cells):
        exact_x = [[F(float(x)) for x in row] for row in reference[cell]]
        x = [[interval(v) for v in row] for row in exact_x]
        selected = [(n,c,lookup[int(3*cell[n]+c)])
                    for n in range(10) for c in range(3) if int(3*cell[n]+c) in lookup]
        for grad in vertex_grad:
            jac = [[sum(exact_x[n][i]*grad[n][j] for n in range(10))
                    for j in range(3)] for i in range(3)]
            value = det(jac)
            minimum_vertex = value if minimum_vertex is None else min(minimum_vertex,value)
            if value<=0:
                raise RuntimeError("A reference vertex determinant is not positive")
        zj = [[[coefficient[i]*sum(exact_x[n][i]*centered[v][n][j] for n in range(10))
                for j in range(3)] for i in range(3)] for v in range(4)]
        for position,(na,alpha,ia) in enumerate(selected):
            for nb,beta,ib in selected[position:]:
                if alpha==beta:
                    continue
                gamma = 3-alpha-beta
                sign = 1 if (gamma,alpha,beta) in ((0,1,2),(1,2,0),(2,0,1)) else -1
                exact = F(0)
                for v in range(4):
                    u,w = centered[v][na],centered[v][nb]
                    cross = (u[1]*w[2]-u[2]*w[1],u[2]*w[0]-u[0]*w[2],u[0]*w[1]-u[1]*w[0])
                    exact += sign*sum(zj[v][gamma][j]*cross[j] for j in range(3))
                value = c4*interval(exact)
                defect[ia][ib] = defect[ia][ib]+value
                if ia!=ib:
                    defect[ib][ia] = defect[ib][ia]+value
        for lam in points:
            grad = gradients(lam)
            jac = [[sum((x[n][i]*grad[n][j] for n in range(10)),zero)
                    for j in range(3)] for i in range(3)]
            determinant = det(jac)
            inv = inverse(jac,determinant)
            physical = [[sum((grad[n][k]*inv[k][j] for k in range(3)),zero)
                         for j in range(3)] for n in range(10)]
            measure = weight*determinant
            for position,(na,alpha,ia) in enumerate(selected):
                for nb,beta,ib in selected[position:]:
                    value = normal[alpha][beta]*physical[na][alpha]*physical[nb][beta]
                    if alpha==beta:
                        value += 2*sum((physical[na][j]*physical[nb][j] for j in range(3)),zero)
                    value *= measure
                    form[ia][ib] = form[ia][ib]+value
                    if ia!=ib:
                        form[ib][ia] = form[ib][ia]+value
        if (cell_index+1)%8==0:
            print(json.dumps({"assembled_interval_cells":cell_index+1,"total_cells":len(cells)}),flush=True)
    lo = np.empty((size,size)); hi=np.empty_like(lo)
    gamma_iv=interval(margin)
    for i in range(size):
        for j in range(size):
            lo[i,j],hi[i,j]=float_bounds(gamma_iv*form[i][j]-defect[i][j])
    congruence, transform = certify_congruence(lo,hi)
    result = {
        "scope":"certified reference-only gamma A_X-E_X positivity on the retained geometry",
        "reference_amplitude_label":amplitude,"constraint":constraint,
        "dimension":size,"margin":str(margin),"interval_decimal_precision":60,
        "minimum_reference_vertex_determinant_exact":str(minimum_vertex),
        "geometry_authority":"exact binary64 coordinates stored alongside this certificate",
        **congruence,
        "elapsed_seconds":time.perf_counter()-started,
    }
    np.savez_compressed(output/"matrix_enclosure.npz",lower=lo,upper=hi,transform=transform)
    (output/"certificate.json").write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps({k:v for k,v in result.items() if k!="row_margins"}),flush=True)


if __name__=="__main__":
    parser=argparse.ArgumentParser()
    parser.add_argument("--output",type=Path,required=True)
    parser.add_argument("--amplitude",type=float,default=.9)
    parser.add_argument("--margin",type=F,default=F(23,100))
    parser.add_argument("--constraint",choices=("full","face"),default="face")
    parser.add_argument("--geometry",type=Path)
    args=parser.parse_args()
    run(args.output,args.amplitude,args.margin,args.constraint,args.geometry)


==> anc/material_bernstein.json <==
{
  "matrix_polynomial": "D2 W_iso(I+s E12)-(1/16) A1(I)",
  "interval": [
    "-1/4",
    "1/4"
  ],
  "bernstein_coefficients": [
    [
      [
        "391/72",
        "1",
        "0",
        "403/288",
        "-185/72",
        "0",
        "0",
        "0",
        "-197/72"
      ],
      [
        "1",
        "31/8",
        "0",
        "35/8",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "31/8",
        "0",
        "0",
        "1/2",
        "33/8",
        "1/2",
        "0"
      ],
      [
        "403/288",
        "35/8",
        "0",
        "5155/1152",
        "403/288",
        "0",
        "0",
        "0",
        "-97/144"
      ],
      [
        "-185/72",
        "1",
        "0",
        "403/288",
        "391/72",
        "0",
        "0",
        "0",
        "-197/72"
      ],
      [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "4",
        "49/32",
        "33/8",
        "0"
      ],
      [
        "0",
        "0",
        "33/8",
        "0",
        "0",
        "49/32",
        "4",
        "1/2",
        "0"
      ],
      [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "33/8",
        "1/2",
        "31/8",
        "0"
      ],
      [
        "-197/72",
        "0",
        "0",
        "-97/144",
        "-197/72",
        "0",
        "0",
        "0",
        "47/9"
      ]
    ],
    [
      [
        "31/6",
        "1/2",
        "0",
        "365/576",
        "-65/24",
        "0",
        "0",
        "0",
        "-65/24"
      ],
      [
        "1/2",
        "31/8",
        "0",
        "4",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "31/8",
        "0",
        "0",
        "1/4",
        "4",
        "1/4",
        "0"
      ],
      [
        "365/576",
        "4",
        "0",
        "4445/1152",
        "365/576",
        "0",
        "0",
        "0",
        "-95/288"
      ],
      [
        "-65/24",
        "1/2",
        "0",
        "365/576",
        "31/6",
        "0",
        "0",
        "0",
        "-65/24"
      ],
      [
        "0",
        "0",
        "1/4",
        "0",
        "0",
        "31/8",
        "47/64",
        "4",
        "0"
      ],
      [
        "0",
        "0",
        "4",
        "0",
        "0",
        "47/64",
        "31/8",
        "1/4",
        "0"
      ],
      [
        "0",
        "0",
        "1/4",
        "0",
        "0",
        "4",
        "1/4",
        "31/8",
        "0"
      ],
      [
        "-65/24",
        "0",
        "0",
        "-95/288",
        "-65/24",
        "0",
        "0",
        "0",
        "31/6"
      ]
    ],
    [
      [
        "1097/216",
        "0",
        "0",
        "0",
        "-595/216",
        "0",
        "0",
        "0",
        "-583/216"
      ],
      [
        "0",
        "31/8",
        "0",
        "31/8",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "31/8",
        "0",
        "0",
        "0",
        "95/24",
        "0",
        "0"
      ],
      [
        "0",
        "31/8",
        "0",
        "4259/1152",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-595/216",
        "0",
        "0",
        "0",
        "1097/216",
        "0",
        "0",
        "0",
        "-583/216"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "23/6",
        "0",
        "95/24",
        "0"
      ],
      [
        "0",
        "0",
        "95/24",
        "0",
        "0",
        "0",
        "23/6",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "95/24",
        "0",
        "31/8",
        "0"
      ],
      [
        "-583/216",
        "0",
        "0",
        "0",
        "-583/216",
        "0",
        "0",
        "0",
        "139/27"
      ]
    ],
    [
      [
        "31/6",
        "-1/2",
        "0",
        "-365/576",
        "-65/24",
        "0",
        "0",
        "0",
        "-65/24"
      ],
      [
        "-1/2",
        "31/8",
        "0",
        "4",
        "-1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "31/8",
        "0",
        "0",
        "-1/4",
        "4",
        "-1/4",
        "0"
      ],
      [
        "-365/576",
        "4",
        "0",
        "4445/1152",
        "-365/576",
        "0",
        "0",
        "0",
        "95/288"
      ],
      [
        "-65/24",
        "-1/2",
        "0",
        "-365/576",
        "31/6",
        "0",
        "0",
        "0",
        "-65/24"
      ],
      [
        "0",
        "0",
        "-1/4",
        "0",
        "0",
        "31/8",
        "-47/64",
        "4",
        "0"
      ],
      [
        "0",
        "0",
        "4",
        "0",
        "0",
        "-47/64",
        "31/8",
        "-1/4",
        "0"
      ],
      [
        "0",
        "0",
        "-1/4",
        "0",
        "0",
        "4",
        "-1/4",
        "31/8",
        "0"
      ],
      [
        "-65/24",
        "0",
        "0",
        "95/288",
        "-65/24",
        "0",
        "0",
        "0",
        "31/6"
      ]
    ],
    [
      [
        "391/72",
        "-1",
        "0",
        "-403/288",
        "-185/72",
        "0",
        "0",
        "0",
        "-197/72"
      ],
      [
        "-1",
        "31/8",
        "0",
        "35/8",
        "-1",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "31/8",
        "0",
        "0",
        "-1/2",
        "33/8",
        "-1/2",
        "0"
      ],
      [
        "-403/288",
        "35/8",
        "0",
        "5155/1152",
        "-403/288",
        "0",
        "0",
        "0",
        "97/144"
      ],
      [
        "-185/72",
        "-1",
        "0",
        "-403/288",
        "391/72",
        "0",
        "0",
        "0",
        "-197/72"
      ],
      [
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "4",
        "-49/32",
        "33/8",
        "0"
      ],
      [
        "0",
        "0",
        "33/8",
        "0",
        "0",
        "-49/32",
        "4",
        "-1/2",
        "0"
      ],
      [
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "33/8",
        "-1/2",
        "31/8",
        "0"
      ],
      [
        "-197/72",
        "0",
        "0",
        "97/144",
        "-197/72",
        "0",
        "0",
        "0",
        "47/9"
      ]
    ]
  ]
}


==> anc/material_certificate.json <==
{
  "jet_normal_form": {
    "edge_order": [
      "01",
      "12",
      "20",
      "03",
      "13",
      "23"
    ],
    "opposite_pairs": [
      [
        0,
        5
      ],
      [
        1,
        3
      ],
      [
        2,
        4
      ]
    ],
    "exact_tensor_entries_checked": 5832,
    "maximum_tensor_difference": 0,
    "centered_vertex_plus_matrices": [
      [
        [
          2,
          0,
          0
        ],
        [
          0,
          0,
          2
        ],
        [
          0,
          2,
          0
        ]
      ],
      [
        [
          -2,
          -2,
          -2
        ],
        [
          0,
          2,
          0
        ],
        [
          0,
          0,
          2
        ]
      ],
      [
        [
          0,
          0,
          2
        ],
        [
          2,
          0,
          0
        ],
        [
          -2,
          -2,
          -2
        ]
      ],
      [
        [
          0,
          2,
          0
        ],
        [
          -2,
          -2,
          -2
        ],
        [
          2,
          0,
          0
        ]
      ]
    ],
    "centered_vertex_minus_matrices": [
      [
        [
          2,
          1,
          1
        ],
        [
          -1,
          -1,
          -2
        ],
        [
          1,
          2,
          1
        ]
      ],
      [
        [
          -2,
          -1,
          -1
        ],
        [
          -1,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ],
      [
        [
          0,
          1,
          -1
        ],
        [
          1,
          -1,
          0
        ],
        [
          -1,
          -2,
          -1
        ]
      ],
      [
        [
          0,
          -1,
          1
        ],
        [
          1,
          1,
          2
        ],
        [
          -1,
          0,
          1
        ]
      ]
    ],
    "mixed_cofactor_sums_exactly_zero": true,
    "cubic_over_c4": "-32 det(P)+16 det(M), columns are opposite sums/differences",
    "gram_over_4096": "5 I_18+3 opposite_edge_permutation",
    "squared_singular_values_without_c4": [
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      8192,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768,
      32768
    ],
    "rank_exact": 18,
    "integer_cubic_examples": 32
  },
  "fixed_shear_chart": {
    "base_deformation": [
      "2",
      "2",
      "1/4"
    ],
    "shear_entry": [
      0,
      1
    ],
    "shear_interval": [
      "-27/125",
      "27/125"
    ],
    "c2_over_c1": "1",
    "constant_cofactor_coefficient": [
      "191/4",
      "191/4",
      "0"
    ],
    "metric": "A1 at the fixed diagonal base",
    "proposed_lower_margin": "23/100",
    "observed_sample_minima": [
      0.24195697991560675,
      0.29712878438646617,
      0.3274541973997305,
      0.29712878438646617,
      0.24195697991560675
    ],
    "matrix_polynomial_degree": 4,
    "bernstein_certificates": [
      {
        "positive": true,
        "pivots": [
          "1036081/2000000",
          "334517373/207216200",
          "477/50",
          "184179121910450797/209073358125000000",
          "551439614077669817046627/1151119511940317481250000",
          "15825573/1656250",
          "37809474048219307/13737476562500000",
          "121670259939646064/37809474048219307",
          "1753501094767963082021411/66599244595832956968750"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "1609/3200",
          "13289949/8045000",
          "477/50",
          "2212834281449975357/2595693164062500000",
          "872696975937703394973/1770267425159980285600",
          "630729/66250",
          "24943560431917337/4977343750000000",
          "7447890334332064415461/1371895823755453535000",
          "556487965547298520384291/5360546535243878347500"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "995473/2000000",
          "333/200",
          "477/50",
          "4387622402449/5203125000000",
          "123838026963/248868250000",
          "297153/31250",
          "2983629538/517578125",
          "2983629538/515890625",
          "1975971073601/15301218750"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "1609/3200",
          "13289949/8045000",
          "477/50",
          "2212834281449975357/2595693164062500000",
          "872696975937703394973/1770267425159980285600",
          "630729/66250",
          "24943560431917337/4977343750000000",
          "7447890334332064415461/1371895823755453535000",
          "556487965547298520384291/5360546535243878347500"
        ]
      },
      {
        "positive": true,
        "pivots": [
          "1036081/2000000",
          "334517373/207216200",
          "477/50",
          "184179121910450797/209073358125000000",
          "551439614077669817046627/1151119511940317481250000",
          "15825573/1656250",
          "37809474048219307/13737476562500000",
          "121670259939646064/37809474048219307",
          "1753501094767963082021411/66599244595832956968750"
        ]
      }
    ],
    "bernstein_coefficient_matrices": [
      [
        [
          "1036081/2000000",
          "81/500",
          "0",
          "3439953/125000000",
          "217/400000",
          "0",
          "0",
          "0",
          "3455947/250000"
        ],
        [
          "81/500",
          "333/200",
          "0",
          "-565003/500000",
          "81/500",
          "0",
          "0",
          "0",
          "27/25"
        ],
        [
          "0",
          "0",
          "477/50",
          "0",
          "0",
          "108/125",
          "189687/31250",
          "27/250",
          "0"
        ],
        [
          "3439953/125000000",
          "-565003/500000",
          "0",
          "52670878731/31250000000",
          "3439953/125000000",
          "0",
          "0",
          "0",
          "-4703283/1953125"
        ],
        [
          "217/400000",
          "81/500",
          "0",
          "3439953/125000000",
          "1036081/2000000",
          "0",
          "0",
          "0",
          "3455947/250000"
        ],
        [
          "0",
          "0",
          "108/125",
          "0",
          "0",
          "301041/31250",
          "92508723/15625000",
          "189687/31250",
          "0"
        ],
        [
          "0",
          "0",
          "189687/31250",
          "0",
          "0",
          "92508723/15625000",
          "301041/31250",
          "108/125",
          "0"
        ],
        [
          "0",
          "0",
          "27/250",
          "0",
          "0",
          "189687/31250",
          "108/125",
          "477/50",
          "0"
        ],
        [
          "3455947/250000",
          "27/25",
          "0",
          "-4703283/1953125",
          "3455947/250000",
          "0",
          "0",
          "0",
          "14145923/15625"
        ]
      ],
      [
        [
          "1609/3200",
          "81/1000",
          "0",
          "3028797/250000000",
          "-19/3200",
          "0",
          "0",
          "0",
          "1103/80"
        ],
        [
          "81/1000",
          "333/200",
          "0",
          "-37/32",
          "81/1000",
          "0",
          "0",
          "0",
          "27/50"
        ],
        [
          "0",
          "0",
          "477/50",
          "0",
          "0",
          "54/125",
          "6",
          "27/500",
          "0"
        ],
        [
          "3028797/250000000",
          "-37/32",
          "0",
          "26012849697/15625000000",
          "3028797/250000000",
          "0",
          "0",
          "0",
          "-2359296/1953125"
        ],
        [
          "-19/3200",
          "81/1000",
          "0",
          "3028797/250000000",
          "1609/3200",
          "0",
          "0",
          "0",
          "1103/80"
        ],
        [
          "0",
          "0",
          "54/125",
          "0",
          "0",
          "477/50",
          "92272527/31250000",
          "6",
          "0"
        ],
        [
          "0",
          "0",
          "6",
          "0",
          "0",
          "92272527/31250000",
          "477/50",
          "54/125",
          "0"
        ],
        [
          "0",
          "0",
          "27/500",
          "0",
          "0",
          "6",
          "54/125",
          "477/50",
          "0"
        ],
        [
          "1103/80",
          "27/50",
          "0",
          "-2359296/1953125",
          "1103/80",
          "0",
          "0",
          "0",
          "22613/25"
        ]
      ],
      [
        [
          "995473/2000000",
          "0",
          "0",
          "0",
          "-3239/400000",
          "0",
          "0",
          "0",
          "3443851/250000"
        ],
        [
          "0",
          "333/200",
          "0",
          "-582499/500000",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "477/50",
          "0",
          "0",
          "0",
          "186771/31250",
          "0",
          "0"
        ],
        [
          "0",
          "-582499/500000",
          "0",
          "51825441231/31250000000",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3239/400000",
          "0",
          "0",
          "0",
          "995473/2000000",
          "0",
          "0",
          "0",
          "3443851/250000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "297153/31250",
          "0",
          "186771/31250",
          "0"
        ],
        [
          "0",
          "0",
          "186771/31250",
          "0",
          "0",
          "0",
          "297153/31250",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "186771/31250",
          "0",
          "477/50",
          "0"
        ],
        [
          "3443851/250000",
          "0",
          "0",
          "0",
          "3443851/250000",
          "0",
          "0",
          "0",
          "14128859/15625"
        ]
      ],
      [
        [
          "1609/3200",
          "-81/1000",
          "0",
          "-3028797/250000000",
          "-19/3200",
          "0",
          "0",
          "0",
          "1103/80"
        ],
        [
          "-81/1000",
          "333/200",
          "0",
          "-37/32",
          "-81/1000",
          "0",
          "0",
          "0",
          "-27/50"
        ],
        [
          "0",
          "0",
          "477/50",
          "0",
          "0",
          "-54/125",
          "6",
          "-27/500",
          "0"
        ],
        [
          "-3028797/250000000",
          "-37/32",
          "0",
          "26012849697/15625000000",
          "-3028797/250000000",
          "0",
          "0",
          "0",
          "2359296/1953125"
        ],
        [
          "-19/3200",
          "-81/1000",
          "0",
          "-3028797/250000000",
          "1609/3200",
          "0",
          "0",
          "0",
          "1103/80"
        ],
        [
          "0",
          "0",
          "-54/125",
          "0",
          "0",
          "477/50",
          "-92272527/31250000",
          "6",
          "0"
        ],
        [
          "0",
          "0",
          "6",
          "0",
          "0",
          "-92272527/31250000",
          "477/50",
          "-54/125",
          "0"
        ],
        [
          "0",
          "0",
          "-27/500",
          "0",
          "0",
          "6",
          "-54/125",
          "477/50",
          "0"
        ],
        [
          "1103/80",
          "-27/50",
          "0",
          "2359296/1953125",
          "1103/80",
          "0",
          "0",
          "0",
          "22613/25"
        ]
      ],
      [
        [
          "1036081/2000000",
          "-81/500",
          "0",
          "-3439953/125000000",
          "217/400000",
          "0",
          "0",
          "0",
          "3455947/250000"
        ],
        [
          "-81/500",
          "333/200",
          "0",
          "-565003/500000",
          "-81/500",
          "0",
          "0",
          "0",
          "-27/25"
        ],
        [
          "0",
          "0",
          "477/50",
          "0",
          "0",
          "-108/125",
          "189687/31250",
          "-27/250",
          "0"
        ],
        [
          "-3439953/125000000",
          "-565003/500000",
          "0",
          "52670878731/31250000000",
          "-3439953/125000000",
          "0",
          "0",
          "0",
          "4703283/1953125"
        ],
        [
          "217/400000",
          "-81/500",
          "0",
          "-3439953/125000000",
          "1036081/2000000",
          "0",
          "0",
          "0",
          "3455947/250000"
        ],
        [
          "0",
          "0",
          "-108/125",
          "0",
          "0",
          "301041/31250",
          "-92508723/15625000",
          "189687/31250",
          "0"
        ],
        [
          "0",
          "0",
          "189687/31250",
          "0",
          "0",
          "-92508723/15625000",
          "301041/31250",
          "-108/125",
          "0"
        ],
        [
          "0",
          "0",
          "-27/250",
          "0",
          "0",
          "189687/31250",
          "-108/125",
          "477/50",
          "0"
        ],
        [
          "3455947/250000",
          "-27/25",
          "0",
          "4703283/1953125",
          "3455947/250000",
          "0",
          "0",
          "0",
          "14145923/15625"
        ]
      ]
    ],
    "uniform_positive_lower_bound_certified": true,
    "exact_interpolation_crosschecks": 2
  },
  "conformal_identity_checks": [
    {
      "ratio": "0",
      "exact_rest_gauge_identity": true
    },
    {
      "ratio": "1",
      "exact_rest_gauge_identity": true
    },
    {
      "ratio": "4",
      "exact_rest_gauge_identity": true
    }
  ],
  "scope": "exact polynomial and pointwise certificates; assembly is a separate experiment"
}


==> anc/material_certificate.py <==
from fractions import Fraction as F
import math
import numpy as np
import scipy.linalg as la

def cofactor_cross(left, right):
    """Return the bilinear second cofactor derivative for two 3x3 arrays."""
    def cross(a, b):
        return np.asarray((
            a[1] * b[2] - a[2] * b[1],
            a[2] * b[0] - a[0] * b[2],
            a[0] * b[1] - a[1] * b[0],
        ))
    return np.column_stack([
        cross(left[:, i], right[:, j]) + cross(right[:, i], left[:, j])
        for i, j in ((1, 2), (2, 0), (0, 1))
    ])

def determinant3(a):
    return (a[0, 0] * (a[1, 1] * a[2, 2] - a[1, 2] * a[2, 1])
            - a[0, 1] * (a[1, 0] * a[2, 2] - a[1, 2] * a[2, 0])
            + a[0, 2] * (a[1, 0] * a[2, 1] - a[1, 1] * a[2, 0]))

def translation_tensors():
    basis = np.eye(9, dtype=int).reshape(9, 3, 3)
    return np.asarray([
        [[F(int(cofactor_cross(h, l)[k, k])) for l in basis] for h in basis]
        for k in range(3)
    ], dtype=object)

def translated(hessian, coefficients, tensors):
    return hessian + sum((z * block for z, block in zip(coefficients, tensors)),
                         np.zeros((9, 9), dtype=object))

def exact_positive_certificate(matrix):
    """Unpivoted rational LDL establishes SPD when every pivot is positive."""
    work = matrix.copy()
    pivots = []
    for k in range(len(work)):
        pivot = work[k, k]
        pivots.append(str(pivot))
        if pivot <= 0:
            return {"positive": False, "pivots": pivots,
                    "first_nonpositive_pivot": k}
        for i in range(k + 1, len(work)):
            for j in range(i, len(work)):
                value = work[i, j] - work[i, k] * work[j, k] / pivot
                work[i, j] = work[j, i] = value
    return {"positive": True, "pivots": pivots}

BASIS = np.eye(9, dtype=int).reshape(9, 3, 3)
CROSS = np.asarray([[cofactor_cross(a, b) for b in BASIS] for a in BASIS])

def exact_hessian_det_one(matrix, ratio):
    """Differentiate I1 J^(-2/3)+ratio I2 J^(-4/3) at det F=1."""
    matrix = np.asarray(matrix, dtype=object)
    assert determinant3(matrix) == 1
    cofactor = cofactor_cross(matrix, matrix) / F(2)
    first = sum((matrix * matrix).flat)
    second = sum((cofactor * cofactor).flat)
    derivative = [cofactor_cross(matrix, h) for h in BASIS]
    hessian = np.empty((9, 9), dtype=object)
    for i, h in enumerate(BASIS):
        djh = sum((cofactor * h).flat)
        for j, l in enumerate(BASIS):
            djl = sum((cofactor * l).flat)
            d2j = sum((matrix * CROSS[i, j]).flat)
            values = (
                (first, 2*sum((matrix*h).flat), 2*sum((matrix*l).flat),
                 2*sum((h*l).flat), F(2, 3), F(1)),
                (second, 2*sum((cofactor*derivative[i]).flat),
                 2*sum((cofactor*derivative[j]).flat),
                 2*sum((derivative[i]*derivative[j]).flat)
                 + 2*sum((cofactor*CROSS[i, j]).flat), F(4, 3), ratio),
            )
            hessian[i, j] = sum(
                weight * (ihl-power*(ih*djl+il*djh)
                          + invariant*(power*(power+1)*djh*djl-power*d2j))
                for invariant, ih, il, ihl, power, weight in values
            )
    return hessian

def first_minor_metric(matrix):
    matrix = np.asarray(matrix, dtype=object)
    assert determinant3(matrix) == 1
    vector = matrix.reshape(9)
    cofactor = (cofactor_cross(matrix, matrix)/F(2)).reshape(9)
    first = sum(vector*vector)
    return (2*np.eye(9, dtype=int)
            - F(4, 3)*(np.outer(vector, cofactor)+np.outer(cofactor, vector))
            + F(10, 9)*first*np.outer(cofactor, cofactor))

def rational_inverse(matrix):
    n = len(matrix)
    work = [[F(value) for value in row]+[F(i == j) for j in range(n)]
            for i, row in enumerate(matrix)]
    for k in range(n):
        pivot = next(i for i in range(k, n) if work[i][k])
        work[k], work[pivot] = work[pivot], work[k]
        value = work[k][k]
        work[k] = [x/value for x in work[k]]
        for i in range(n):
            if i != k:
                value = work[i][k]
                work[i] = [x-value*y for x, y in zip(work[i], work[k])]
    return np.asarray([row[n:] for row in work], dtype=object)

def chart_certificate(coefficient_value=F(45), margin=F(1, 4), amplitude=F(1, 4)):
    base = np.diag([F(2), F(2), F(1, 4)])
    metric = first_minor_metric(base)
    tensors = translation_tensors()
    coefficient = [coefficient_value, coefficient_value, F(0)]
    ratio = F(1)
    samples = [F(i, 4) for i in range(5)]
    vandermonde = np.asarray([[x**k for k in range(5)] for x in samples], object)
    inverse = rational_inverse(vandermonde)
    values = []
    observed = []
    for x in samples:
        state = base.copy()
        state[0, 1] = -amplitude+2*amplitude*x
        gauge = translated(exact_hessian_det_one(state, ratio), coefficient, tensors)
        values.append(gauge-margin*metric)
        observed.append(float(la.eigvalsh(np.asarray(gauge, float),
                                         np.asarray(metric, float))[0]))
    values = np.asarray(values, dtype=object)
    power = np.empty_like(values)
    bernstein = np.empty_like(values)
    for k in range(5):
        power[k] = sum((inverse[k, j]*values[j] for j in range(5)),
                       np.zeros((9, 9), dtype=object))
    for k in range(5):
        bernstein[k] = sum((F(math.comb(k, j), math.comb(4, j))*power[j]
                            for j in range(k+1)), np.zeros((9, 9), dtype=object))
    certificates = [exact_positive_certificate(value) for value in bernstein]
    # Additional points verify the interpolation formula exactly. The
    # degree-four bound follows from the displayed determinant-one Hessian.
    for x in (F(1, 7), F(2, 5)):
        state = base.copy()
        state[0, 1] = -amplitude+2*amplitude*x
        direct = translated(exact_hessian_det_one(state, ratio), coefficient, tensors)-margin*metric
        reconstructed = sum((power[k]*x**k for k in range(5)),
                            np.zeros((9, 9), dtype=object))
        assert all(value == 0 for value in (direct-reconstructed).flat)
    return {
        "base_deformation": ["2", "2", "1/4"], "shear_entry": [0, 1],
        "shear_interval": [str(-amplitude), str(amplitude)], "c2_over_c1": "1",
        "constant_cofactor_coefficient": [str(value) for value in coefficient],
        "metric": "A1 at the fixed diagonal base",
        "proposed_lower_margin": str(margin),
        "observed_sample_minima": observed,
        "matrix_polynomial_degree": 4,
        "bernstein_certificates": certificates,
        "bernstein_coefficient_matrices": [
            [[str(entry) for entry in row] for row in matrix]
            for matrix in bernstein
        ],
        "uniform_positive_lower_bound_certified": all(c["positive"] for c in certificates),
        "exact_interpolation_crosschecks": 2,
    }



==> anc/package.json <==
{
  "scope": "local mathematical certificate supplement; no publication action",
  "base_commit": "87895dc909b2d6b7e6a3dd804f39637dd3a79ae2",
  "source_note": "current working-tree bytes, with named functions copied verbatim",
  "copied_function_owners": [
    {
      "source": "minor_crime.py",
      "function": "cofactor_cross"
    },
    {
      "source": "null_gauge_screen_verify.py",
      "function": "determinant3"
    },
    {
      "source": "null_gauge_optimized_screen.py",
      "function": "translation_tensors"
    },
    {
      "source": "null_gauge_optimized_screen.py",
      "function": "translated"
    },
    {
      "source": "null_gauge_optimized_screen.py",
      "function": "exact_positive_certificate"
    },
    {
      "source": "geometry_aligned_gauge_certificate.py",
      "function": "exact_hessian_det_one"
    },
    {
      "source": "geometry_aligned_gauge_certificate.py",
      "function": "first_minor_metric"
    },
    {
      "source": "geometry_aligned_gauge_certificate.py",
      "function": "rational_inverse"
    },
    {
      "source": "geometry_aligned_gauge_certificate.py",
      "function": "chart_certificate"
    }
  ],
  "members": [
    "material_certificate.py",
    "geometry_definition.json",
    "verify_core_certificate.py",
    "interval_geometry_core_certificate.py",
    "geometry.npz",
    "material_certificate.json",
    "retained_matrix_certificate.npz",
    "README.md"
  ],
  "tested_environment": {
    "python": "3.13.15",
    "numpy": "2.5.2",
    "scipy": "1.18.0",
    "mpmath": "1.4.1"
  }
}


==> anc/verify.py <==
from __future__ import annotations
import argparse
from fractions import Fraction
from fractions import Fraction as F
from functools import lru_cache
import itertools
import json
import math
import os
from pathlib import Path
import time
import mpmath as mp
import numpy as np
import scipy.linalg as la
TET10_EDGE_ORDER = ((0,1),(1,2),(2,0),(0,3),(1,3),(2,3))
EDGES = TET10_EDGE_ORDER
G = ((-1,-1,-1),(1,0,0),(0,1,0),(0,0,1))
VERTICES = np.vstack((np.zeros((1,3)),np.eye(3)))
LINEAR_GRADIENTS = np.vstack((-np.ones((1,3)),np.eye(3)))
NOISE_TABLE = {'100': [-1, 11, 7], '210': [6, -15, 11], '110': [-16, 3, -8], '111': [12, 0, 9], '211': [-3, -16, -3], '221': [-9, 15, 4], '101': [13, 4, 1], '201': [-3, 3, -1], '212': [-8, 7, -16], '120': [7, -7, 11], '010': [12, -10, -10], '121': [-13, -10, -6], '021': [-15, 9, 6], '011': [2, -4, 2], '122': [-14, 9, 5], '001': [-5, 15, 7], '102': [-5, -2, 13], '112': [9, 13, -12], '012': [-10, 4, 12], '113': [6, -4, -16], '213': [-11, 11, 1], '223': [-13, 16, -9], '103': [-9, 4, -7], '203': [3, -7, -1], '214': [-1, -9, -12], '123': [-14, -10, 2], '023': [7, -10, 10], '013': [13, 2, -4], '124': [8, -5, 11], '003': [5, -2, -5], '104': [8, -5, 1], '114': [2, 2, 15], '014': [8, 9, -9], '230': [-3, -5, 10], '130': [11, 3, 6], '131': [-14, 9, 7], '231': [-8, -12, -1], '241': [-2, 11, 1], '232': [0, 6, -9], '140': [-7, -13, -4], '030': [4, 6, 16], '141': [9, -5, 9], '041': [9, -3, -8], '031': [-3, -11, -3], '142': [4, 1, 0], '132': [-14, -9, 7], '032': [-9, 1, -4], '133': [-11, -2, 7], '233': [-9, -1, 13], '243': [11, -5, -15], '234': [2, 6, -11], '143': [12, 10, 14], '043': [14, -4, 2], '033': [0, -8, -8], '144': [-1, -9, -12], '134': [-6, -6, 9], '034': [8, -8, 10], '300': [-4, -5, -8], '410': [-12, -12, 5], '310': [2, 15, -10], '311': [9, -3, 3], '411': [11, -5, -14], '421': [-12, 6, 7], '301': [8, -9, -7], '401': [-14, 14, 8], '412': [7, 16, -2], '320': [6, 16, -12], '321': [-7, 12, 8], '322': [-5, -2, 7], '302': [-4, -15, -2], '312': [-10, -10, -16], '313': [2, -13, -9], '413': [7, -14, 12], '423': [-7, 10, -2], '303': [-14, 12, -3], '403': [8, -14, -3], '414': [11, -2, -13], '323': [-3, -11, -6], '324': [5, 15, 14], '304': [-6, -10, -10], '314': [9, -15, -11], '430': [-7, -13, 10], '330': [-2, 13, 10], '331': [-8, -14, -8], '431': [16, -13, 7], '441': [-8, -8, 1], '432': [13, -12, -10], '340': [-2, 9, 2], '341': [15, 1, 11], '342': [0, 12, 8], '332': [-6, -10, -16], '333': [11, 2, 7], '433': [11, -14, -11], '443': [-9, 14, -14], '434': [3, 1, 12], '343': [7, 12, -6], '344': [16, -10, -6], '334': [3, 11, -5]}

def tet10_parent_shape_gradients(parent_points: np.ndarray) -> np.ndarray:
    """Evaluate standard-Tet10 parent gradients in production node order.

    Parameters
    ----------
    parent_points:
        Array with shape ``(q, 3)`` in the standard tetrahedron.

    Returns
    -------
    ndarray
        Shape ``(q, 10, 3)`` with gradients with respect to parent
        coordinates.
    """

    points = np.asarray(parent_points, dtype=np.float64)
    if points.ndim != 2 or points.shape[1] != 3 or not np.all(np.isfinite(points)):
        raise ValueError("parent points must be a finite (q, 3) array")
    barycentric = np.column_stack(
        (
            1.0 - np.sum(points, axis=1),
            points[:, 0],
            points[:, 1],
            points[:, 2],
        )
    )
    barycentric_grads = np.asarray(
        ((-1.0, -1.0, -1.0), (1.0, 0.0, 0.0), (0.0, 1.0, 0.0), (0.0, 0.0, 1.0)),
        dtype=np.float64,
    )
    gradients = np.empty((points.shape[0], 10, 3), dtype=np.float64)
    for vertex in range(4):
        gradients[:, vertex, :] = (
            (4.0 * barycentric[:, vertex] - 1.0)[:, None]
            * barycentric_grads[vertex][None, :]
        )
    for local_index, (left, right) in enumerate(TET10_EDGE_ORDER, start=4):
        gradients[:, local_index, :] = 4.0 * (
            barycentric[:, left, None] * barycentric_grads[right][None, :]
            + barycentric[:, right, None] * barycentric_grads[left][None, :]
        )
    return gradients

def cofactor_cross(left, right):
    """Return the bilinear second cofactor derivative for two 3x3 arrays."""
    def cross(a, b):
        return np.asarray((
            a[1] * b[2] - a[2] * b[1],
            a[2] * b[0] - a[0] * b[2],
            a[0] * b[1] - a[1] * b[0],
        ))
    return np.column_stack([
        cross(left[:, i], right[:, j]) + cross(right[:, i], left[:, j])
        for i, j in ((1, 2), (2, 0), (0, 1))
    ])

def quotient(nodes):
    """Six vector midside deviations, using exact-sum rounding for FP64 input."""
    value = np.asarray(nodes)
    if value.dtype == object:
        return np.asarray([
            [mp.fsum((value[4 + e, k], -value[a, k] / 2, -value[b, k] / 2))
             for k in range(3)]
            for e, (a, b) in enumerate(TET10_EDGE_ORDER)
        ], dtype=object)
    return np.asarray([
        [math.fsum((float(value[4 + e, k]), -0.5 * float(value[a, k]),
                    -0.5 * float(value[b, k]))) for k in range(3)]
        for e, (a, b) in enumerate(TET10_EDGE_ORDER)
    ])

def frac(value):
    return Fraction.from_float(float(value))

def determinant3(matrix):
    return sum((1 if p in ((0, 1, 2), (1, 2, 0), (2, 0, 1)) else -1)
               *matrix[0][p[0]]*matrix[1][p[1]]*matrix[2][p[2]]
               for p in itertools.permutations(range(3)))

def certify_reference(nodes, reference, cells):
    """Exact rational vertex bound proves a global near-identity map."""
    vertex_gradients = tet10_parent_shape_gradients(VERTICES)
    maximum = Fraction(0)
    witnesses = []
    for index, cell in enumerate(cells):
        jt = nodes[cell[:4]].T@LINEAR_GRADIENTS
        gradients = vertex_gradients@la.inv(jt)
        if not np.array_equal(gradients, np.rint(gradients)):
            raise RuntimeError("Expected integer derivatives on this dyadic parent mesh")
        difference = [[frac(reference[node, i])-frac(nodes[node, i]) for i in range(3)]
                      for node in cell]
        for gradient in gradients.astype(np.int64):
            matrix = [[sum(difference[a][i]*int(gradient[a, j]) for a in range(10))
                       for j in range(3)] for i in range(3)]
            one = max(sum(abs(matrix[i][j]) for i in range(3)) for j in range(3))
            infinity = max(sum(abs(x) for x in row) for row in matrix)
            maximum = max(maximum, one*infinity)
        deviations = quotient(reference[cell])
        triples = list(itertools.combinations(range(6), 3))
        triple = max(triples, key=lambda t: abs(la.det(deviations[list(t)])))
        exact_rows = [[frac(reference[cell[4+edge], i])
                       -(frac(reference[cell[a], i])+frac(reference[cell[b], i]))/2
                       for i in range(3)] for edge in triple
                      for a, b in [TET10_EDGE_ORDER[edge]]]
        det = determinant3(exact_rows)
        witnesses.append({"cell": index, "edges": list(triple),
                          "minor_numerator": str(det.numerator),
                          "minor_denominator": str(det.denominator), "rank_three": det != 0})
    upper_squared = np.nextafter(float(maximum), np.inf)
    bound = np.nextafter(math.sqrt(upper_squared), np.inf)
    return {"exact_vertex_norm_product_numerator": str(maximum.numerator),
            "exact_vertex_norm_product_denominator": str(maximum.denominator),
            "gradient_difference_bound": float(bound),
            "global_near_identity_injectivity_certified": maximum < 1,
            "rank_three_cell_count": sum(w["rank_three"] for w in witnesses),
            "curvature_minor_witnesses": witnesses}

BASIS = np.eye(9,dtype=int).reshape(9,3,3)
CROSS = np.asarray([[cofactor_cross(a,b) for b in BASIS] for a in BASIS])

def exact_hessian_det_one(matrix, ratio):
    """Differentiate I1 J^(-2/3)+ratio I2 J^(-4/3) at det F=1."""
    matrix = np.asarray(matrix, dtype=object)
    assert determinant3(matrix) == 1
    cofactor = cofactor_cross(matrix, matrix) / F(2)
    first = sum((matrix * matrix).flat)
    second = sum((cofactor * cofactor).flat)
    derivative = [cofactor_cross(matrix, h) for h in BASIS]
    hessian = np.empty((9, 9), dtype=object)
    for i, h in enumerate(BASIS):
        djh = sum((cofactor * h).flat)
        for j, l in enumerate(BASIS):
            djl = sum((cofactor * l).flat)
            d2j = sum((matrix * CROSS[i, j]).flat)
            values = (
                (first, 2*sum((matrix*h).flat), 2*sum((matrix*l).flat),
                 2*sum((h*l).flat), F(2, 3), F(1)),
                (second, 2*sum((cofactor*derivative[i]).flat),
                 2*sum((cofactor*derivative[j]).flat),
                 2*sum((derivative[i]*derivative[j]).flat)
                 + 2*sum((cofactor*CROSS[i, j]).flat), F(4, 3), ratio),
            )
            hessian[i, j] = sum(
                weight * (ihl-power*(ih*djl+il*djh)
                          + invariant*(power*(power+1)*djh*djl-power*d2j))
                for invariant, ih, il, ihl, power, weight in values
            )
    return hessian

def first_minor_metric(matrix):
    matrix = np.asarray(matrix, dtype=object)
    assert determinant3(matrix) == 1
    vector = matrix.reshape(9)
    cofactor = (cofactor_cross(matrix, matrix)/F(2)).reshape(9)
    first = sum(vector*vector)
    return (2*np.eye(9, dtype=int)
            - F(4, 3)*(np.outer(vector, cofactor)+np.outer(cofactor, vector))
            + F(10, 9)*first*np.outer(cofactor, cofactor))

def rational_inverse(matrix):
    n = len(matrix)
    work = [[F(value) for value in row]+[F(i == j) for j in range(n)]
            for i, row in enumerate(matrix)]
    for k in range(n):
        pivot = next(i for i in range(k, n) if work[i][k])
        work[k], work[pivot] = work[pivot], work[k]
        value = work[k][k]
        work[k] = [x/value for x in work[k]]
        for i in range(n):
            if i != k:
                value = work[i][k]
                work[i] = [x-value*y for x, y in zip(work[i], work[k])]
    return np.asarray([row[n:] for row in work], dtype=object)

def interval(value):
    value = F(value)
    return mp.iv.mpf(value.numerator)/mp.iv.mpf(value.denominator)

def gradients(lam):
    corner = [[(4*lam[a]-1)*G[a][j] for j in range(3)] for a in range(4)]
    return corner+[[4*(lam[a]*G[b][j]+lam[b]*G[a][j]) for j in range(3)]
                   for a,b in EDGES]

def det(a):
    return (a[0][0]*(a[1][1]*a[2][2]-a[1][2]*a[2][1])
            -a[0][1]*(a[1][0]*a[2][2]-a[1][2]*a[2][0])
            +a[0][2]*(a[1][0]*a[2][1]-a[1][1]*a[2][0]))

def inverse(a, determinant):
    cofactor = []
    for i in range(3):
        row = []
        for j in range(3):
            rows = [k for k in range(3) if k != i]
            cols = [k for k in range(3) if k != j]
            row.append(((-1)**(i+j))*(a[rows[0]][cols[0]]*a[rows[1]][cols[1]]
                                      -a[rows[0]][cols[1]]*a[rows[1]][cols[0]]))
        cofactor.append(row)
    return [[cofactor[j][i]/determinant for j in range(3)] for i in range(3)]

def float_bounds(value):
    lo = float(mp.mpf(value._mpi_[0]))
    hi = float(mp.mpf(value._mpi_[1]))
    return np.nextafter(lo, -np.inf), np.nextafter(hi, np.inf)

def interval_ldl(matrix):
    work = [row[:] for row in matrix]
    pivots = []
    for k in range(len(work)):
        pivot = work[k][k]
        lo, hi = float_bounds(pivot)
        pivots.append([float(lo), float(hi)])
        if lo <= 0:
            return {"positive": False, "pivots": pivots}
        for i in range(k+1, len(work)):
            for j in range(i, len(work)):
                value = work[i][j]-work[i][k]*work[j][k]/pivot
                work[i][j] = work[j][i] = value
    return {"positive": True, "pivots": pivots}

def bernstein_material(left, right, margin):
    samples = [F(i, 4) for i in range(5)]
    inverse_v = rational_inverse(np.asarray([[x**k for k in range(5)] for x in samples], object))
    metric = first_minor_metric(np.eye(3, dtype=int))
    values = []
    for x in samples:
        state = np.asarray(np.eye(3, dtype=int), dtype=object)
        state[0, 1] = left+(right-left)*x
        values.append(exact_hessian_det_one(state, F(1))-margin*metric)
    power = np.asarray([sum((inverse_v[k, j]*values[j] for j in range(5)),
                            np.zeros((9, 9), dtype=object)) for k in range(5)], dtype=object)
    coefficients = np.asarray([sum((F(math.comb(k, j), math.comb(4, j))*power[j]
                                    for j in range(k+1)), np.zeros((9, 9), dtype=object))
                               for k in range(5)], dtype=object)
    for x in (F(1, 7), F(2, 5)):
        state = np.asarray(np.eye(3, dtype=int), dtype=object)
        state[0, 1] = left+(right-left)*x
        actual = exact_hessian_det_one(state, F(1))-margin*metric
        reconstructed = sum((power[k]*x**k for k in range(5)), np.zeros((9, 9), dtype=object))
        if any(v != 0 for v in (actual-reconstructed).flat):
            raise RuntimeError("The exact degree-four material interpolation failed")
    return tuple(tuple(tuple(F(v) for v in row) for row in coefficient) for coefficient in coefficients)

bernstein_material = lru_cache(maxsize=None)(bernstein_material)

def certify_interval(gauge, left, right, margin, depth=0):
    coefficients = bernstein_material(left, right, margin)
    results = []
    for coefficient in coefficients:
        matrix = [[interval(coefficient[i][j])+gauge[i][j] for j in range(9)] for i in range(9)]
        results.append(interval_ldl(matrix))
    if all(result["positive"] for result in results):
        return {"certified": True, "intervals": [{"left": str(left), "right": str(right),
                "depth": depth, "bernstein_pivots": [result["pivots"] for result in results]}],
                "failed_coarse_blocks": 0}
    if depth == 4:
        return {"certified": False, "intervals": [], "unresolved_interval": [str(left), str(right)],
                "failed_coarse_blocks": sum(not r["positive"] for r in results)}
    middle = (left+right)/2
    a = certify_interval(gauge, left, middle, margin, depth+1)
    b = certify_interval(gauge, middle, right, margin, depth+1)
    return {"certified": a["certified"] and b["certified"],
            "intervals": a["intervals"]+b["intervals"],
            "failed_coarse_blocks": sum(not r["positive"] for r in results)
                +a["failed_coarse_blocks"]+b["failed_coarse_blocks"],
            "unresolved_children": [r for r in (a, b) if not r["certified"]]}

def distortion_witness(certificate):
    best = {"lower_bound": 0.}
    for point in certificate["point_certificates"]:
        coefficient = np.asarray(point["coefficient_bounds"], dtype=np.float64)
        low = np.nextafter(coefficient[:, :, 0]/4-np.eye(3), -np.inf)
        high = np.nextafter(coefficient[:, :, 1]/4-np.eye(3), np.inf)
        for vector in itertools.product((-1, 0, 1), repeat=3):
            denominator = sum(v*v for v in vector)
            if not denominator:
                continue
            ylow = np.zeros(3)
            yhigh = np.zeros(3)
            for j, value in enumerate(vector):
                a, b = low[:, j]*value, high[:, j]*value
                ylow = np.nextafter(ylow+np.nextafter(np.minimum(a, b), -np.inf), -np.inf)
                yhigh = np.nextafter(yhigh+np.nextafter(np.maximum(a, b), np.inf), np.inf)
            square = 0.
            for a, b in zip(ylow, yhigh):
                minimum = 0. if a <= 0 <= b else min(abs(a), abs(b))
                term = max(0., np.nextafter(minimum*minimum, -np.inf))
                square = max(0., np.nextafter(square+term, -np.inf))
            ratio_square = max(0., np.nextafter(square/denominator, -np.inf))
            lower = max(0., np.nextafter(math.sqrt(ratio_square), -np.inf))
            if lower > best["lower_bound"]:
                best = {"lower_bound": float(lower), "cell": point["cell"],
                        "quadrature_point": point["quadrature_point"], "integer_vector": list(vector),
                        "numerator_vector_lower": ylow.tolist(), "numerator_vector_upper": yhigh.tolist(),
                        "exact_denominator_squared": denominator}
    return best

def verify_topology(parent, cells, noise):
    if parent.shape != (125,3) or cells.shape != (48,10) or noise.shape != parent.shape:
        raise ValueError("The supplement has different dimensions")
    expected_nodes = set(itertools.product((0.,.25,.5,.75,1.), repeat=3))
    if set(map(tuple,parent)) != expected_nodes:
        raise ValueError("The parameter-node set is not the declared quarter grid")
    expected_cells = set()
    for base in itertools.product((0.,.5), repeat=3):
        for permutation in itertools.permutations(range(3)):
            vertex = np.array(base)
            corners = [tuple(vertex)]
            for axis in permutation:
                vertex = vertex.copy(); vertex[axis] += .5
                corners.append(tuple(vertex))
            expected_cells.add(frozenset(corners))
    actual_cells = set()
    for cell in cells:
        corners = parent[cell[:4]]
        if determinant3(np.asarray(corners.T@LINEAR_GRADIENTS,dtype=object)) <= 0:
            raise ValueError("A cell has the wrong orientation")
        actual_cells.add(frozenset(map(tuple,corners)))
        for edge,(a,b) in enumerate(TET10_EDGE_ORDER):
            if not np.array_equal(parent[cell[4+edge]],(corners[a]+corners[b])/2):
                raise ValueError("An edge node is not the declared parameter midpoint")
    if actual_cells != expected_cells:
        raise ValueError("The tetrahedra are not the declared Freudenthal partition")
    for point, value in zip(parent,noise):
        key = "".join(map(str,(4*point).astype(int)))
        if list(map(int,value)) != NOISE_TABLE.get(key,[0,0,0]):
            raise ValueError("The noise table differs from the printed definition")

def run(geometry, output, index=4, margin=F(1, 16), rational_amplitude=None, normalizer=None):
    if len(os.sched_getaffinity(0)) != 1:
        raise RuntimeError("The certificate must use exactly one CPU core")
    output.mkdir(parents=True, exist_ok=False)
    mp.mp.dps = 80
    mp.iv.dps = 60
    stored = np.load(geometry)
    parent, cells, reference = stored["parent_nodes"], stored["cells"], stored[f"reference_{index}"]
    verify_topology(parent, cells, stored["integer_noise"])
    corner_nodes = np.unique(cells[:, :4])
    if (not np.array_equal(reference[corner_nodes], parent[corner_nodes])
            or np.any(stored["integer_noise"][corner_nodes] != 0)):
        raise ValueError("The reference corner map differs from the stated potential")
    reference_facts = certify_reference(parent, reference, cells)
    if not reference_facts["global_near_identity_injectivity_certified"]:
        raise RuntimeError("Reference validity is not certified")
    rational_coordinates = None
    rational_facts = None
    if rational_amplitude is not None:
        if normalizer is None or normalizer < 1:
            raise ValueError("The exact rational design requires its positive integer normalizer")
        noise = stored["integer_noise"]
        if not np.issubdtype(noise.dtype, np.integer) or noise.shape != parent.shape:
            raise ValueError("The rational geometry has no matching integer noise table")
        rational_coordinates = [[F(float(parent[a, i]))+rational_amplitude*int(noise[a, i])/normalizer
                                 for i in range(3)] for a in range(len(parent))]
        largest_product = 0
        rank_three = 0
        import itertools
        vertex_gradients = tet10_parent_shape_gradients(VERTICES)
        for cell in cells:
            jt = parent[cell[:4]].T@LINEAR_GRADIENTS
            gradient = vertex_gradients@np.linalg.inv(jt)
            raw_jac = np.einsum("ni,qnj->qij", noise[cell], gradient)
            if not np.array_equal(raw_jac, np.rint(raw_jac)):
                raise RuntimeError("The integer geometry bound lost exactness")
            raw_jac = raw_jac.astype(np.int64)
            one = np.max(np.sum(np.abs(raw_jac), axis=1), axis=1)
            infinity = np.max(np.sum(np.abs(raw_jac), axis=2), axis=1)
            largest_product = max(largest_product, int(np.max(one*infinity)))
            deviations = [[F(int(noise[cell[4+e], i]))
                           -(F(int(noise[cell[a], i]))+F(int(noise[cell[b], i])))/2
                           for i in range(3)] for e, (a, b) in enumerate(TET10_EDGE_ORDER)]
            rank_three += any(determinant3([deviations[e] for e in choice]) != 0
                              for choice in itertools.combinations(range(6), 3))
        squared_bound = rational_amplitude**2*largest_product/normalizer**2
        if squared_bound >= 1:
            raise RuntimeError("The rational design is outside the certified near-identity class")
        rational_facts = {"amplitude": str(rational_amplitude), "normalizer": normalizer,
                          "integer_vertex_norm_product": largest_product,
                          "squared_global_gradient_bound": str(squared_bound),
                          "rank_three_cell_count": rank_three,
                          "global_injectivity_certified": True}
    checks = [interval_ldl([[interval(F(2)), interval(F(1))], [interval(F(1)), interval(F(2))]]),
              interval_ldl([[interval(F(1)), interval(F(2))], [interval(F(2)), interval(F(1))]])]
    if not checks[0]["positive"] or checks[1]["positive"]:
        raise RuntimeError("Interval LDL controls failed")
    root5 = mp.iv.sqrt(5)
    high, low = (5+3*root5)/20, (5-root5)/20
    bary = [[high if a == q else low for a in range(4)] for q in range(4)]
    results = []
    started = time.perf_counter()
    for cell_index, cell in enumerate(cells):
        coordinates = [[interval(float(v)) for v in row] for row in reference[cell]]
        if rational_coordinates is not None:
            for a, node in enumerate(cell):
                for i in range(3):
                    exact = interval(rational_coordinates[node][i])
                    represented = coordinates[a][i]
                    lower = min(mp.mpf(exact._mpi_[0]), mp.mpf(represented._mpi_[0]))
                    upper = max(mp.mpf(exact._mpi_[1]), mp.mpf(represented._mpi_[1]))
                    coordinates[a][i] = mp.iv.mpf([lower, upper])
        jz = 4*parent[cell[:4]].T@LINEAR_GRADIENTS
        for q, lam in enumerate(bary):
            sg = gradients(lam)
            jx = [[sum(coordinates[a][i]*sg[a][j] for a in range(10)) for j in range(3)] for i in range(3)]
            determinant = det(jx)
            if float_bounds(determinant)[0] <= 0:
                raise RuntimeError("The quadrature Jacobian interval is not positive")
            jinv = inverse(jx, determinant)
            z = [[sum(interval(float(jz[i, k]))*jinv[k][j] for k in range(3)) for j in range(3)] for i in range(3)]
            gauge = [[sum(z[i][j]*int(CROSS[a, b, i, j]) for i in range(3) for j in range(3))
                      for b in range(9)] for a in range(9)]
            result = certify_interval(gauge, F(-1, 4), F(1, 4), margin)
            result.update(cell=cell_index, quadrature_point=q,
                          coefficient_bounds=[[list(map(float, float_bounds(v))) for v in row] for row in z])
            results.append(result)
        if cell_index % 8 == 7:
            print(json.dumps({"cells_checked": cell_index+1,
                              "all_current_points_certified": all(r["certified"] for r in results)}), flush=True)
    all_pivots = [pair[0] for result in results for part in result["intervals"]
                  for coefficient in part["bernstein_pivots"] for pair in coefficient]
    payload = {
        "geometry": str(geometry), "geometry_index": index,
        "family": "Y(s)=(I+s E12) X, -1/4 <= s <= 1/4",
        "coefficient_potential": "z_h=4 X_lin, the frozen continuous corner-linear reference field",
        "material": "isochoric Mooney c1=c2=1; any nonnegative condensed P0 bulk modulus",
        "uniform_pointwise_margin_relative_to_A1_I": str(margin),
        "ideal_rule_and_exact_promoted_geometry": True, "interval_decimal_precision": 60,
        "reference_geometry": reference_facts, "point_certificates": results,
        "rational_reference_design": rational_facts,
        "coordinate_hulls_include_rational_and_binary64": rational_coordinates is not None,
        "all_points_and_entire_shear_interval_certified": all(r["certified"] for r in results),
        "minimum_reported_positive_ldl_lower_pivot": min(all_pivots) if all_pivots else None,
        "positive_ldl_pivot_count": len(all_pivots),
        "subdivided_point_count": sum(len(r["intervals"]) > 1 for r in results),
        "failed_coarse_bernstein_block_count": sum(r["failed_coarse_blocks"] for r in results),
        "interval_ldl_positive_and_negative_controls": checks,
        "elapsed_seconds": time.perf_counter()-started,
        "scope": "Exact-real reference family; no floating-point infinite-bulk robustness claim",
    }
    (output/"certificate.json").write_text(json.dumps(payload, indent=2)+"\n")
    print(json.dumps({k: v for k, v in payload.items() if k not in ("reference_geometry", "point_certificates")}), flush=True)

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--output",type=Path,required=True)
    args = parser.parse_args()
    run(Path(__file__).with_name("geometry.npz"),args.output,index=4,
        margin=F(1,16),rational_amplitude=F(7,8),normalizer=471)
    result = json.loads((args.output/"certificate.json").read_text())
    witness = distortion_witness(result)
    if witness["lower_bound"] <= .5:
        raise ArithmeticError("The stated beyond-bound distortion witness was not verified")
    (args.output/"distortion_witness.json").write_text(json.dumps(witness,indent=2)+"\n")
    print(json.dumps({"distortion_witness":witness}),flush=True)


==> anc/verify_core_certificate.py <==
"""Reproduce the fixed-mesh material and geometry certificates in isolation."""
from __future__ import annotations

import argparse
from fractions import Fraction as F
import itertools
import json
from pathlib import Path

import numpy as np

from material_certificate import chart_certificate
from interval_geometry_core_certificate import run as certify_geometry

EDGES=((0,1),(1,2),(2,0),(0,3),(1,3),(2,3))


def verify_geometry_definition():
    data=np.load("geometry.npz",allow_pickle=False)
    nodes,cells,reference=data["nodes"],data["cells"],data["reference"]
    definition=json.loads(Path("geometry_definition.json").read_text())
    positions={tuple(row):i for i,row in enumerate(nodes)}
    expected_grid=set(itertools.product((0.,.25,.5,.75,1.),repeat=3))
    assert set(positions)==expected_grid and len(nodes)==125
    expected_cells=set()
    for corner in itertools.product((0.,.5),repeat=3):
        for order in itertools.permutations(range(3)):
            point=np.asarray(corner); vertices=[tuple(point)]
            for axis in order:
                point=point.copy(); point[axis]+=.5; vertices.append(tuple(point))
            expected_cells.add(frozenset(vertices))
    observed=set()
    for cell in cells:
        observed.add(frozenset(tuple(nodes[n]) for n in cell[:4]))
        for k,(a,b) in enumerate(EDGES):
            assert np.array_equal(nodes[cell[4+k]],(nodes[cell[a]]+nodes[cell[b]])/2)
    assert observed==expected_cells and len(cells)==48
    boundary=np.any((nodes==0)|(nodes==1),axis=1)
    assert np.array_equal(reference[boundary],nodes[boundary])
    assert np.array_equal(reference[:,1:],nodes[:,1:])
    denominator=definition["denominator"]
    for row in definition["interior_coordinates"]:
        index=positions[tuple(v/4 for v in row["quarter_grid_index"])]
        assert F(float(reference[index,0]))==F(row["reference_first_coordinate_numerator"],denominator)


def main(output):
    output.mkdir(parents=True,exist_ok=False)
    verify_geometry_definition()
    stored=json.loads(Path("material_certificate.json").read_text())["fixed_shear_chart"]
    actual=chart_certificate(F(191,4),F(23,100),F(27,125))
    assert actual["bernstein_coefficient_matrices"]==stored["bernstein_coefficient_matrices"]
    assert actual["bernstein_certificates"]==stored["bernstein_certificates"]
    assert actual["uniform_positive_lower_bound_certified"]
    assert all(F(p)>F(47,100) for c in actual["bernstein_certificates"] for p in c["pivots"])
    (output/"material_verification.json").write_text(json.dumps(actual,indent=2)+"\n")
    certify_geometry(output/"geometry",.9,F(23,100),"face",Path("geometry.npz"))
    facts=json.loads((output/"geometry/certificate.json").read_text())
    assert facts["positive_definite_certified"]
    print(json.dumps({"material_certificate":True,"printed_geometry":True,
                      "geometry_certificate":True,"dimension":facts["dimension"],
                      "gershgorin_lower":facts["minimum_congruence_gershgorin_lower_margin"]}),flush=True)


if __name__=="__main__":
    parser=argparse.ArgumentParser()
    parser.add_argument("--output",type=Path,required=True)
    args=parser.parse_args()
    main(args.output)

